Scalable Robust Matrix Factorization with Nonconvex Loss

Robust matrix factorization (RMF), which uses the $\ell_1$-loss, often outperforms standard matrix factorization using the $\ell_2$-loss, particularly when outliers are present. The state-of-the-art RMF solver is the RMF-MM algorithm, which, however, cannot utilize data sparsity. Moreover, sometimes even the (convex) $\ell_1$-loss is not robust enough. In this paper, we propose the use of nonconvex loss to enhance robustness. To address the resultant difficult optimization problem, we use majorization-minimization (MM) optimization and propose a new MM surrogate. To improve scalability, we exploit data sparsity and optimize the surrogate via its dual with the accelerated proximal gradient algorithm. The resultant algorithm has low time and space complexities and is guaranteed to converge to a critical point. Extensive experiments demonstrate its superiority over the state-of-the-art in terms of both accuracy and scalability.

==> figures/crop.m <==
function crop(filename,append,margin)
%CROP gets rid of whitespace around an image
%   CROP(FILENAME,APPEND,MARGIN) is the full calling form. APPEND and
%      MARGIN are optional inputs.
%
%   CROP('filename.ext') crops the image in the file and saves it using
%   the original filename, overwriting the old image. The extension (ext)
%   can be anything IMREAD supports.
%
%   CROP(directory) crops all images in a directory. 
%
%   If APPEND is 1, CROP saves the cropped image as 'filename_crop.ext'
%   in the same directory as the original.
%
%   MARGIN sets the margin width in pixels (default is 10).
%
%   Changes since version 1:
%       1. Now accepts directories as input.
%       2. Improved input checks and comments.
%       3. Handles transparency in .png files.
%       4. Just prior to saving version 1, I added the APPEND option.
%
%   Example:
%       crop('C:\MATLAB7\toolbox\matlab\demos\html\cruller_01.png',1)
%
%   See also: IMREAD, IMWRITE

%   Requirements: your FIND must allow the 'last' option (version 7+?)
%   Written by Andy Bliss Sept 8th, 2006. Revised May 31, 2012.

%set the default margin width in pixels
if nargin<3 || isempty(margin)
    margin=10; %15;
end
%default is to save with original filename
if nargin<2 || isempty(append)
    append=0;
end

%Get image names
if isstruct(filename) %assuming it is a struct as produced from DIR
    files=filename;
elseif isdir(filename) %if the input is a directory, get all the image files from the directory
    currentdir=pwd;
    cd (filename)
    files=[dir('*.png'); dir('*.gif'); dir('*.bmp'); dir('*.jpg')];
else %if it is a single file:
    files.name=filename;
end

%loop over all the files
for n=1:length(files)
    filename=files(n).name;

    %get file info
    info=imfinfo(filename);
    
    %get the image
    if strcmp(info.Format,'png') %if it has transparent pixels
        T=imread(filename,'backgroundcolor',[1 1 1]); %backgroundcolor makes transparent pixels white, so they don't affect cropping.
    else
        T=imread(filename);
    end

    %sum the RGB values of the image
    xsum=sum(sum(T,3));
    ysum=sum(sum(T,3),2);
    % figure,plot(xsum),title('xsum'),xlabel('distance from left (pixels)'),ylabel('image intensity (big numbers are white)')
    % figure,plot(ysum),title('ysum'),xlabel('distance from top (pixels)'),ylabel('image intensity (big numbers are white)')

    %xsum will be equal to max(xsum) wherever there is a blank column in 
    %   the image (rgb white is [255,255,255]). The left edge for the 
    %   cropped image is found by looking for the first column in which 
    %   xsum is less than max(xsum) and then subtracting the margin.
    %   Similar code for other edges.
    xleftedge=find(xsum<max(xsum),1,'first')-margin;
    if xleftedge<1
        xleftedge=1;
    end
    xrightedge=find(xsum<max(xsum),1,'last')+margin;
    if xrightedge>length(xsum)
        xrightedge=length(xsum);
    end
    ytopedge=find(ysum<max(ysum),1,'first')-margin;
    if ytopedge<1
        ytopedge=1;
    end
    ybottomedge=find(ysum<max(ysum),1,'last')+margin;
    if ybottomedge>length(ysum)
        ybottomedge=length(ysum);
    end

    %resave the image
    if append
        filename=[filename(1:end-4) '_crop' filename(end-3:end)];
    end
    imwrite(T(ytopedge:ybottomedge,xleftedge:xrightedge,:),filename)
end
%change back to calling directory, if necessary
if exist('currentdir','var')
    cd(currentdir)
end
